A Latent Gaussian Process Model with Application to Monitoring Clinical Trials

In many clinical trials treatments need to be repeatedly applied as diseases relapse frequently after remission over a long period of time (e.g., 35 weeks). Most research in statistics focuses on the overall trial design, such as sample size and power calculation, or on the data analysis after trials are completed. Little is done to improve the efficiency of trial monitoring, such as early termination of trials due to futility. The challenge faced in such trial monitoring is mostly caused by the need to properly model repeated outcomes from patients. We propose a Bayesian trial monitoring scheme for clinical trials with repeated and potentially cyclic binary outcomes. We construct a latent Gaussian process (LGP) to model discrete longitudinal data in those trials. LGP describes the underlying latent process that gives rise to the observed longitudinal binary outcomes. The posterior consistency property of the proposed model is studied. Posterior inference is conducted with a hybrid Monte Carlo algorithm. Simulation studies are conducted under various clinical scenarios, and a case study is reported based on a real-life trial.

==> plot/covariance_plot.m <==
rand('state',27); % set arbitrary seed for uniform draws
randn('state',27); 
%generate data
K=20; %the time points
t=((1:K)-10)/2; %scale the time points
N1=100; %the number of patients in control group
N2=100; %the number of patients in treatment group 
N=N1+N2;
%e=zeros(N,K);
%the variance-covariance matrix     
theta=[0.5 0.5];
C=zeros(K,K);
for i=1:K
    for j=1:K
        C(i,j)=theta(1)*exp(-theta(2)*(t(i)-t(j))^2)+(i==j)*0.1^2;
    end
end
g1=zeros(1,K);
g2=zeros(1,K);
a1=zeros(N,K);
for j=1:N1
   a1(j,:)=mvnrnd(g1,C);
end
for j=N1+1:N1+N2
   a1(j,:)=mvnrnd(g2,C);
end
theta=[0.5 1.5];
C=zeros(K,K);
for i=1:K
    for j=1:K
        C(i,j)=theta(1)*exp(-theta(2)*(t(i)-t(j))^2)+(i==j)*0.1^2;
    end
end
g1=zeros(1,K);
g2=zeros(1,K);
a2=zeros(N,K);
for j=1:N1
   a2(j,:)=mvnrnd(g1,C);
end
for j=N1+1:N1+N2
   a2(j,:)=mvnrnd(g2,C);
end


theta=[0.5 0.5 3.5];
C=zeros(K,K);
for i=1:K
    for j=1:K
        C(i,j)=theta(1)*exp(-(theta(2)*sin(pi*(t(i)-t(j))/theta(3)))^2)+0.01*(i==j);
    end
end
g1=zeros(1,K);
g2=zeros(1,K);
a3=zeros(N,K);
for j=1:N1
   a3(j,:)=mvnrnd(g1,C);
end
for j=N1+1:N1+N2
   a3(j,:)=mvnrnd(g2,C);
end
theta=[0.5 0.5 2];
C=zeros(K,K);
for i=1:K
    for j=1:K
        C(i,j)=theta(1)*exp(-(theta(2)*sin(pi*(t(i)-t(j))/theta(3)))^2)+0.01*(i==j);
    end
end
g1=zeros(1,K);
g2=zeros(1,K);
a4=zeros(N,K);
for j=1:N1
   a4(j,:)=mvnrnd(g1,C);
end
for j=N1+1:N1+N2
   a4(j,:)=mvnrnd(g2,C);
end

subplot(2,2,1);
x = t;
plot(x,a1(1,:));
hold;
plot(x,a1(3,:),'r');
plot(x,a1(7,:),'k');
set(gca,'XTick',-5:5/5:5)
xlabel('(a): C_{ij}=0.5exp(-0.5(t_i-t_j)^2)+0.01\delta_{ij}');
ylabel('Function Value');
subplot(2,2,2);
x = t;
plot(x,a2(1,:));
hold;
plot(x,a2(3,:),'r');
plot(x,a2(7,:),'k');
set(gca,'XTick',-5:5/5:5)
xlabel('(b): C_{ij}=0.5exp(-1.5(t_i-t_j)^2)+0.01\delta_{ij}');
ylabel('Function Value');
subplot(2,2,3);
x=t;
plot(x,a3(1,:));
hold;
plot(x,a3(3,:),'r');
plot(x,a3(7,:),'k');
set(gca,'XTick',-5:5/5:5)
xlabel('(c): C_{ij}=0.5exp(-0.5sin((t_i-t_j)/3.5))+0.01\delta_{ij}');
ylabel('Function Value');
subplot(2,2,4);
x = t;
plot(x,a4(1,:));
hold;
plot(x,a4(3,:),'r');
plot(x,a4(7,:),'k');
set(gca,'XTick',-5:5/5:5)
xlabel('(d): C_{ij}=0.5exp(-0.5sin((t_i-t_j)/2))+0.01\delta_{ij}');
ylabel('Function Value');
